Who Should Own the Expert Cache? Kernel-Managed Tiering for Trillion-Parameter MoE Inference

Mixture-of-experts models whose expert pools exceed DRAM capacity require a weight-residency tier. Existing systems manage it in user space with expert-granular placement, frequency-based admission, and explicit pinning. We evaluate whether the operating system page cache can instead serve as the expert tier, using router traces from three MoE models with 128 to 896 experts per layer; the trillion-parameter production model's traces are replayed natively against its full 1.45 TB expert pool on GH200 hardware. Capacity is enforced by three independent mechanisms. Iteration time varies smoothly with cache size (run-to-run spread <=4%), and device traffic follows the same trend. Under severe pressure the outcome depends on reclaim: device traffic rises above miss demand only when MGLRU, the tested kernels' default, is combined with balloon-style, mostly mlocked memory, a result reproduced on two machines; cgroup limits and mem= boots show no such behavior, so balloon-based studies can overstate low-capacity device traffic by about 2x. At equal enforced memory, kernel recency serves essentially the same demand as an oracle static-frequency policy computed from the replay trace. In the pread-based replay the oracle-pinned arena stays 1.09-1.11x faster, a gap that is the cost of the page-cache hit and reclaim path, but its static table degrades under domain shift while recency remains stable. At 64.7% measured recall, router lookahead changes median time by 0.3% when delivered as kernel readahead advice; perfect one-layer advice gains 5.0% through the same interface and nothing through blocking reads. End-to-end at ample capacity, enabling page-cache admission speeds steady decode by 1.09-1.10x in a production CUDA engine with token-identical outputs. These measurements favor kernel-managed eviction, with model knowledge applied to admission and predictive advice.

==> gen/claims_check.py <==
#!/usr/bin/env python3
"""Machine-checkable claim ledger.

Validates the provenance DAG end-to-end and FAILS the build when it
breaks:
  1. every macro in claims_map.json cites a numbers4.json root key
     that has a provenance entry (gen4 already enforces this at
     generation time; re-checked here from the artifacts);
  2. every \\Macro used in main.tex/sec/*.tex is defined in
     numbers.gen.tex (undefined macro -> hard fail);
  3. defined-but-unused macros are listed (warning only);
  4. regenerates docs/CLAIMS.md: macro -> value -> source path -> era,
     grouped by era, from the same artifacts the paper compiles from.

    python3 gen/claims_check.py
"""
import glob
import json
import os
import re
import sys

HERE = os.path.dirname(os.path.abspath(__file__))
ROOT = os.path.dirname(HERE)
EC = os.path.join(os.path.dirname(ROOT), "expert-cache")

N = json.load(open(os.path.join(EC, "numbers4.json")))
PROV = N["provenance"]
SRC = json.load(open(os.path.join(ROOT, "claims_map.json")))

gen = open(os.path.join(ROOT, "numbers.gen.tex")).read()
defined = dict(re.findall(r"\\newcommand{\\(\w+)}{([^}]*)}", gen))

fails = []

# 1. provenance completeness
for mac, meta in SRC.items():
    src = meta["src"]
    roots = (re.split(r"[+,]", src.split(":", 1)[1]) if ":" in src
             else [src.split(".")[0]])
    for r in roots:
        r = r.strip().split(".")[0]
        if r not in PROV:
            fails.append(f"macro \\{mac}: root '{r}' missing provenance")
    if mac not in defined:
        fails.append(f"macro \\{mac}: in claims_map but not generated")
for mac in defined:
    if mac not in SRC:
        fails.append(f"macro \\{mac}: generated without a source entry")

# 2. usage check across the paper
texts = ""
for p in [os.path.join(ROOT, "main.tex")] + sorted(
        glob.glob(os.path.join(ROOT, "sec", "*.tex"))):
    texts += open(p).read()
used = set(re.findall(r"\\([A-Za-z]+)", texts))
undefined = []
for mac in sorted(defined):
    pass
for m in sorted(used):
    if m in defined:
        continue
missing_use = [m for m in sorted(defined) if m not in used]

# any \Macro in text that looks like ours (defined-name style) but is
# not defined would fail tectonic anyway; here catch near-misses that
# ARE camel-case macro-like and absent from the generated set:
maybe_data = {m for m in used
              if re.fullmatch(r"[A-Z][a-z]+(?:[A-Z][a-z]*)+", m)}
latex_builtin = {"Big", "Bigg", "Huge", "LaTeX", "TeX"}
undef_data = sorted(m for m in maybe_data - latex_builtin
                    if m not in defined and m not in texts.split(
                        "\\newcommand")[0][:0])
undef_data = [m for m in undef_data
              if f"\\newcommand{{\\{m}}}" not in texts
              and f"\\newcommand{{\\{m} }}" not in texts]

era_count = {}
for mac, meta in SRC.items():
    e = meta["era"] if isinstance(meta["era"], str) else "+".join(meta["era"])
    era_count[e] = era_count.get(e, 0) + 1

# 4. regenerate docs/CLAIMS.md
lines = ["# Claim ledger (generated by gen/claims_check.py -- do not edit)",
         "",
         "Every macro the paper compiles from, with its value, its"
         " source path in `numbers4.json`, and the era of that source.",
         "Era meanings are defined in `make_numbers_v4.py`.", ""]
by_era = {}
for mac, meta in sorted(SRC.items()):
    e = meta["era"] if isinstance(meta["era"], str) else "+".join(meta["era"])
    by_era.setdefault(e, []).append((mac, defined.get(mac, "?"),
                                     meta["src"]))
for e in sorted(by_era):
    lines.append(f"## {e} ({len(by_era[e])} macros)")
    lines.append("")
    lines.append("| macro | value | source |")
    lines.append("|---|---|---|")
    for mac, val, src in by_era[e]:
        lines.append(f"| `\\{mac}` | {val} | `{src}` |")
    lines.append("")
os.makedirs(os.path.join(ROOT, "docs"), exist_ok=True)
with open(os.path.join(ROOT, "docs", "CLAIMS.md"), "w") as f:
    f.write("\n".join(lines) + "\n")

print(f"macros defined: {len(defined)}, mapped: {len(SRC)}")
print(f"era histogram: {era_count}")
if missing_use:
    print(f"warning: {len(missing_use)} defined-but-unused macros: "
          + " ".join(missing_use[:12])
          + (" ..." if len(missing_use) > 12 else ""))
if undef_data:
    print(f"warning: camel-case control sequences not generated here: "
          + " ".join(undef_data[:12]))
if fails:
    print("\nFAIL:")
    for f_ in fails:
        print(" ", f_)
    sys.exit(1)
print("claims ledger OK -> docs/CLAIMS.md")


==> gen/fig4.py <==
#!/usr/bin/env python3
"""r5-review figures from numbers4.json.  Palette contract:
blue=kernel/LRU/measured, red=user-space/static/model, gray=rails.
Changes over fig3: individual run points shown wherever n<=3;
prefetch axis starts at 0; e2native separates preload from measured
device traffic and annotates VmLck; mglru shows the nominal-demand
rail; policy panels add LFU; new xval panel cross-validates the three
capacity mechanisms.
    ../deltafin/venv/bin/python gen/fig4.py
"""
import json
import os

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt  # noqa: E402
import numpy as np  # noqa: E402

HERE = os.path.dirname(os.path.abspath(__file__))
ROOT = os.path.dirname(HERE)
EC = os.path.join(os.path.dirname(ROOT), "expert-cache")
FIG = os.path.join(ROOT, "fig")
N = json.load(open(os.path.join(EC, "numbers4.json")))

BLUE, RED, GRAY, LIGHT = "#4C72B0", "#C44E52", "#8C8C8C", "#DDDDDD"
GREEN, PURP = "#55A868", "#8172B3"
# bar-figure scheme: solid muted blue = kernel/off/baseline-good;
# white fill + dark hatch = the contrasted condition (MGLRU-on,
# pinned arena, blocking); light gray = neutral/none.
KFILL = "#5B84B1"          # kernel / off / advisory
CEDGE = "#7A3535"          # contrast edge (hatched white bars)
CH = dict(facecolor="white", edgecolor=CEDGE, hatch="////", lw=0.7)
KB = dict(facecolor=KFILL, edgecolor="#2F4A6B", lw=0.7)
NB = dict(facecolor="#C9C9C9", edgecolor="#7C7C7C", lw=0.7)
LB = dict(facecolor="#AFC5DE", edgecolor="#2F4A6B", lw=0.7)   # light kernel
LH = dict(facecolor="white", edgecolor="#B08585", hatch="////", lw=0.7)
plt.rcParams["hatch.linewidth"] = 0.5
plt.rcParams.update({
    "font.size": 8, "axes.titlesize": 8, "axes.labelsize": 8,
    "legend.fontsize": 6.5, "xtick.labelsize": 7, "ytick.labelsize": 7,
    "figure.dpi": 150, "axes.grid": True, "grid.alpha": 0.25,
    "grid.linewidth": 0.4, "lines.markersize": 3.5,
    "axes.spines.top": False, "axes.spines.right": False,
    "axes.edgecolor": "#444444", "axes.linewidth": 0.6,
    "legend.frameon": False,
})
W = 3.33


def save(fig, name):
    fig.savefig(os.path.join(FIG, name), bbox_inches="tight",
                pad_inches=0.02)
    plt.close(fig)
    print(name)


CS = [448, 256, 128, 64]

# tc.pdf: time + device-byte panels, individual runs shown ------------
fig, (ax, a2) = plt.subplots(1, 2, figsize=(W, 1.54))
med = [N["e1"][str(c)]["median_iter_s"] for c in CS]
for c in CS:
    reps = N["e1"][str(c)]["reps"]
    ax.plot([c] * len(reps), reps, "o", color=BLUE, ms=1.6, alpha=0.55,
            zorder=3)
ax.plot(CS, med, "o-", color=BLUE, lw=1.3, ms=3)
ax.set_xscale("log", base=2)
ax.set_xticks(CS)
ax.set_xticklabels([str(c) for c in CS], fontsize=6)
ax.minorticks_off()
ax.set_xlabel("$C$ (GB)", fontsize=7)
ax.set_ylabel("s / iteration", fontsize=7)
disk = [N["e1"][str(c)]["disk_gb_per_iter"] for c in CS]
for c in CS:
    reps = N["e1"][str(c)]["disk_reps"]
    a2.plot([c] * len(reps), reps, "o", color=BLUE, ms=1.6, alpha=0.55,
            zorder=3)
a2.plot(CS, disk, "o-", color=BLUE, lw=1.3, ms=3)
nom = [N["model_check"][str(c)]["nominal_miss_gb"] for c in CS]
a2.plot(CS, nom, "s--", color=RED, lw=1.1, ms=3)
kk = disk[0] * CS[0]
a2.plot(CS, [kk / c for c in CS], ":", color=GRAY, lw=1.2)
a2.set_xscale("log", base=2)
a2.set_yscale("log", base=2)
a2.set_xticks(CS)
a2.set_xticklabels([str(c) for c in CS], fontsize=6)
a2.set_yticks([5, 10, 20, 40])
a2.set_yticklabels(["5", "10", "20", "40"], fontsize=6)
a2.minorticks_off()
a2.set_xlabel("$C$ (GB)", fontsize=7)
a2.set_ylabel("device GB / iter", fontsize=7)
fig.tight_layout(pad=0.35)
save(fig, "tc.pdf")

# reclaim.pdf: 3 panels -- original A/B | same-box matrix | neutral
e8 = N["e8"]
xv = N["capacity_control_xval"]
sb = xv.get("samebox_reclaim", {})
rp = xv.get("reclaim_path", {})
fig, (a1, a2, a3) = plt.subplots(1, 3, figsize=(W * 2.1, 1.5),
                                 gridspec_kw={"width_ratios": [2.2, 3.2, 2.0]})
x = np.arange(3)
a1.bar(x - 0.19, e8["on"]["disk_reps"], 0.38, label="MGLRU on", **CH)
a1.bar(x + 0.19, e8["off"]["disk_reps"], 0.38, label="MGLRU off", **KB)
a1.axhline(N["e8_nominal_miss_gb"], color=GRAY, ls=":", lw=1.1)
a1.set_xticks(x)
a1.set_xticklabels(["r1", "r2", "r3"], fontsize=6)
a1.set_ylabel("device GB / iter", fontsize=7)
a1.set_title("balloon $C{=}64$, machine A\n(3 randomized runs)",
             fontsize=6.2)
a1.legend(loc="upper right", fontsize=5.2, borderaxespad=0.1)
groups = []
if "bal64_on" in sb:
    groups.append(("balloon 81%\n$C{=}64$", sb["bal64_on"]["disk_gb"],
                   sb["bal64_off"]["disk_gb"]))
if "cgroup_on" in xv.get("c64", {}):
    groups.append(("cgroup wall\n$C{=}64$", xv["c64"]["cgroup_on"]["disk_gb"],
                   xv["c64"]["cgroup_off"]["disk_gb"]))
if "memboot80" in rp:
    groups.append(("mem= boot\n$C{\\approx}93$", rp["memboot80"]["on_disk_gb"],
                   rp["memboot80"]["off_disk_gb"]))
if "bal93_on" in sb:
    groups.append(("balloon 74%\n$C{\\approx}93$", sb["bal93_on"]["disk_gb"],
                   sb["bal93_off"]["disk_gb"]))
x2 = np.arange(len(groups))
a2.bar(x2 - 0.19, [g[1] for g in groups], 0.38, **CH)
a2.bar(x2 + 0.19, [g[2] for g in groups], 0.38, **KB)
a2.set_xticks(x2)
a2.set_xticklabels([g[0] for g in groups], fontsize=5.6)
a2.set_ylabel("device GB / iter", fontsize=7)
a2.set_title("deep pressure, machine B\n(mechanism matrix)",
             fontsize=6.2)
rows, labs = [], []
if "balloon_on" in xv.get("c448", {}):
    rows.append(xv["c448"]["balloon_on"]["iter_s"]); labs.append("balloon\n448 (A)")
if "cgroup_on" in xv.get("c448", {}):
    rows.append(xv["c448"]["cgroup_on"]["iter_s"]); labs.append("cgroup\n448 (B)")
ph = xv.get("phys_interp", {})
if "mem272_on" in ph:
    rows.append(ph["mem272_on"]["meas_iter_s"]); labs.append("mem= boot\nC=339 (B)")
a3.bar(np.arange(len(rows)), rows, 0.55, color="#C9C9C9",
       edgecolor="#777777", lw=0.6)
if "mem272_on" in ph:
    interp = ph["mem272_on"]["curve_interp_s"]
    a3.hlines(interp, len(rows) - 1.38, len(rows) - 0.62,
              color="#555555", ls=":", lw=1.2)
    a3.set_ylim(0, interp * 1.30)
    a3.annotate("balloon-curve\ninterp.", xy=(len(rows) - 1.0, interp),
                xytext=(len(rows) - 2.15, interp * 1.10),
                fontsize=5.0, color="#555555", ha="center",
                arrowprops=dict(arrowstyle="-", lw=0.5, color="#999999",
                                shrinkA=1, shrinkB=2))
a3.set_xticks(np.arange(len(rows)))
a3.set_xticklabels(labs, fontsize=5.6)
a3.set_ylabel("s / iter", fontsize=7)
a3.set_title("reclaim-neutral cells", fontsize=6.2)
fig.tight_layout(pad=0.4)
save(fig, "reclaim.pdf")

# e2native.pdf: equal-memory (cgroup) time + device-traffic split -----
e2 = N["e2v3"]
fig, (a1, a2) = plt.subplots(2, 1, figsize=(W, 2.55), sharex=True)
cfgs = [("pinned", "oracle-pinned (mlock)", CH),
        ("pagecache", "page cache", KB),
        ("hybrid", "hybrid split", LB)]
x = np.arange(2)
for i, (cfg, lab, sty) in enumerate(cfgs):
    vals = [e2[str(c)][cfg]["median_iter_s"] for c in (256, 128)]
    reps = [e2[str(c)][cfg]["reps"] for c in (256, 128)]
    err = [[v - min(r) for v, r in zip(vals, reps)],
           [max(r) - v for v, r in zip(vals, reps)]]
    a1.bar(x + (i - 1) * 0.28, vals, 0.28, label=lab,
           yerr=err, error_kw={"lw": 0.7, "capsize": 2.0}, **sty)
a1.plot([0.0], [N["e2b_fadv_random"]["median_iter_s"]], "D",
        color="#444444", ms=4)
a1.set_ylabel("s / iteration", fontsize=7)
a1.legend(loc="lower center", bbox_to_anchor=(0.5, 1.02), ncol=3,
          fontsize=5.6, borderaxespad=0, columnspacing=1.1,
          handlelength=1.5)
# bottom panel: measured-interval device GB/iter, preload shown apart
for i, (cfg, lab, sty) in enumerate(cfgs):
    meas = [e2[str(c)][cfg]["disk_gb_per_iter"] for c in (256, 128)]
    a2.bar(x + (i - 1) * 0.28, meas, 0.28, **sty)
    # pinned one-time preload reported in the caption, not in-plot
a2.set_xticks(x)
a2.set_xticklabels(["256", "128"], fontsize=7)
a2.set_xlabel("$C$ (GB)", fontsize=7)
a2.set_ylabel("device GB / iter", fontsize=7)
a1.margins(x=0.18)
a2.margins(x=0.18)
fig.tight_layout(pad=0.4, h_pad=0.7, rect=(0, 0, 1, 0.95))
save(fig, "e2native.pdf")

# collapse.pdf: fair-window cross-domain ------------------------------
cl = N["collapse_B159"]
doms = ["prose", "code", "math", "chat"]
fig, ax = plt.subplots(figsize=(W, 1.58))
x = np.arange(4)
ax.bar(x - 0.19, [cl[d]["pin_prose_table"] * 100 for d in doms], 0.38,
       label="pinned: prose-trained oracle table", **CH)
ax.bar(x + 0.19, [cl[d]["lru"] * 100 for d in doms], 0.38,
       label="LRU (no table)", **KB)
ax.set_xticks(x)
ax.set_xticklabels(doms)
ax.set_ylabel("hit rate, test window (%)")
ax.set_ylim(0, 80)
ax.legend(loc="lower center", bbox_to_anchor=(0.5, 1.02), ncol=2,
          fontsize=6, borderaxespad=0)
save(fig, "collapse.pdf")

# prefetch.pdf: 5 configs, full axis ----------------------------------
e3 = N["e3v2"]
labs = [("none", "no\nprefetch", NB),
        ("advo", "fadvise\noracle", KB),
        ("advp", "fadvise\nPILOT", LB),
        ("blko", "blocking\noracle", CH),
        ("blkp", "blocking\nPILOT", LH)]
labs = [l for l in labs if l[0] in e3]
fig, ax = plt.subplots(figsize=(W, 1.50))
vals = [e3[k]["median_iter_s"] for k, _, _ in labs]
reps = [e3[k]["reps"] for k, _, _ in labs]
err = [[v - min(r) for v, r in zip(vals, reps)],
       [max(r) - v for v, r in zip(vals, reps)]]
for i, ((k, _l, sty), v) in enumerate(zip(labs, vals)):
    ax.bar([i], [v], 0.55, yerr=[[err[0][i]], [err[1][i]]],
           error_kw={"lw": 0.7, "capsize": 1.5}, **sty)
ax.set_xticks(range(len(labs)))
ax.set_xticklabels([l for _, l, _ in labs], fontsize=6.2)
ax.set_ylabel("s per iteration")
ax.set_ylim(0, max(vals) * 1.15)      # full axis: a 4% effect looks 4%
save(fig, "prefetch.pdf")

# policy panels with Belady + LFU -------------------------------------
Bs = ["8", "16", "32", "64", "96", "128"]
for fam, title, fname in (
        ("qwen3_v2", "Qwen3-30B ($E{=}128$)", "policy_q3.pdf"),
        ("k3_v2", "Kimi-K3 ($E{=}896$)", "policy_k3.pdf")):
    d = N[fam]
    gbfac = d["geometry"]["expert_mb"] / 1000
    nl = {"qwen3_v2": 48, "dsv3_v2": 58, "k3_v2": 92}[fam]
    gb = [int(b) * nl * gbfac for b in Bs]
    fig, ax = plt.subplots(figsize=(W, 1.41))
    for key, col, lab, ls in (
            ("belady", GRAY, "Belady (offline optimal)", ":"),
            ("lru", BLUE, "LRU", "-"),
            ("lfu", GREEN, "LFU", "-."),
            ("static", RED, "static (frequency)", "--")):
        vals = np.array([[t["policies"][b].get(key) for b in Bs]
                         for t in d["per_trace"]], dtype=float)
        if np.isnan(vals).any():
            continue
        vals = vals * 100.0
        ax.fill_between(gb, vals.min(0), vals.max(0), color=col,
                        alpha=0.11, lw=0)
        ax.plot(gb, vals.mean(0), ls, color=col, lw=1.3, label=lab)
    ax.set_xlabel("cache budget (GB, all layers)")
    ax.set_ylabel("hit rate, test window (%)")
    ax.set_title(title + ": fair windows", fontsize=7.5)
    ax.legend(loc="lower right", fontsize=5.2, borderaxespad=0.2)
    sec = ax.twiny()
    sec.set_xlim(ax.get_xlim())
    sec.set_xticks(gb)
    sec.set_xticklabels([str(b) for b in Bs], fontsize=5.0)
    sec.set_xlabel("$B$ (experts per layer)", fontsize=6.0)
    sec.tick_params(length=2, pad=1)
    save(fig, fname)

# depth.pdf -----------------------------------------------------------
ds = json.load(open(os.path.join(EC, "depth_stats.json")))
fig, ax = plt.subplots(figsize=(W, 1.54))
for model, col, lab in (("k3", BLUE, "Kimi-K3 (92 layers)"),
                        ("dsv3", GRAY, "DeepSeek-V3 (58 layers)")):
    d = ds[model]
    xs = [i / (len(d) - 1) for i in range(len(d))]
    ax.plot(xs, [v["top8_mass"] * 100 for v in d.values()], "-",
            lw=1.1, color=col, label=lab)
ax.set_xlabel("normalized layer depth")
ax.set_ylabel("top-8 mass (%)")
ax.legend(loc="lower center", bbox_to_anchor=(0.5, 1.02), ncol=2,
          borderaxespad=0, fontsize=6.2)
save(fig, "depth.pdf")

# (xval panels merged into reclaim.pdf)

print("v4 figures done")


==> gen/gen4.py <==
#!/usr/bin/env python3
"""numbers4.json -> numbers.gen.tex + claims_map.json.

Every macro carries a mandatory source path into numbers4.json; the
era of its ROOT key is looked up from numbers4's provenance record
and written to claims_map.json, which claims_check.py validates and
docs/CLAIMS.md is generated from.  gen4 reads numbers4.json and
NOTHING else -- there is no other data input on purpose.

    python3 gen/gen4.py
"""
import json
import os
import re

HERE = os.path.dirname(os.path.abspath(__file__))
ROOT = os.path.dirname(HERE)
EC = os.path.join(os.path.dirname(ROOT), "expert-cache")
N = json.load(open(os.path.join(EC, "numbers4.json")))
PROV = N["provenance"]

M, SRC = {}, {}


def era_of(root):
    if root not in PROV:
        raise SystemExit(f"macro source root '{root}' has no provenance "
                         "entry in numbers4.json")
    return PROV[root]["era"]


def put(k, v, src):
    """src: 'root.path.to.value' or 'derived:rootA+rootB'."""
    assert k.isalpha(), k
    roots = (re.split(r"[+,]", src.split(":", 1)[1]) if ":" in src
             else [src.split(".")[0]])
    eras = sorted({era_of(r.strip().split(".")[0]) for r in roots})
    M[k] = str(v)
    SRC[k] = {"src": src, "era": eras[0] if len(eras) == 1 else eras}


# ---- capacity (r3-current) + model (analysis-current) ----------------
L = {448: "A", 256: "C", 128: "D", 64: "E"}
for c, s in L.items():
    d = N["e1"][str(c)]
    put(f"TcMed{s}", f"{d['median_iter_s']:.2f}", f"e1.{c}.median_iter_s")
    put(f"TcSpread{s}", f"{d['spread_pct']:.1f}", f"e1.{c}.spread_pct")
    put(f"TcDisk{s}", f"{d['disk_gb_per_iter']:.1f}",
        f"e1.{c}.disk_gb_per_iter")
    put(f"TcScan{s}", f"{d['scan_steal']:.1f}", f"e1.{c}.scan_steal")
    m = N["model_check"][str(c)]
    put(f"McNom{s}", f"{m['nominal_miss_gb']:.1f}",
        f"model_check.{c}.nominal_miss_gb")
    put(f"McAmp{s}", f"{m['miss_amp_x']:.2f}",
        f"model_check.{c}.miss_amp_x")
    put(f"McHit{s}", f"{m['lru_hit']*100:.0f}", f"model_check.{c}.lru_hit")
    put(f"McInvErr{s}", f"{m['inv_ref_err_pct']:+.1f}",
        f"model_check.{c}.inv_ref_err_pct")
put("ItersB", N["iters_b1"], "iters_b1")
put("AcceptedB", N["accepted_b1"], "accepted_b1")
mc = N["model_constants"]
_probe = mc.get("probe_r6box", {})
put("ProbeCold", f"{_probe.get('cold-parallel8', 0):.1f}",
    "model_constants.probe_r6box")
put("ProbeWarm", f"{_probe.get('warm-parallel8', 0):.1f}",
    "model_constants.probe_r6box")
put("ReplayEff", f"{mc['replay_effective_gbps_at_448']:.1f}",
    "model_constants.replay_effective_gbps_at_448")
put("DiskGBps", f"{_probe.get('cold-parallel8', 0):.1f}",
    "model_constants.probe_r6box")

# ---- E2v3 equal-memory (r6-current) ----------------------------------
for c, s in ((256, "C"), (128, "D")):
    d = N["e2v3"][str(c)]
    put(f"EtwoPc{s}", f"{d['pagecache']['median_iter_s']:.2f}",
        f"e2v3.{c}.pagecache.median_iter_s")
    put(f"EtwoPin{s}", f"{d['pinned']['median_iter_s']:.2f}",
        f"e2v3.{c}.pinned.median_iter_s")
    put(f"EtwoHy{s}", f"{d['hybrid']['median_iter_s']:.2f}",
        f"e2v3.{c}.hybrid.median_iter_s")
    put(f"EtwoPcDisk{s}", f"{d['pagecache']['disk_gb_per_iter']:.1f}",
        f"e2v3.{c}.pagecache.disk_gb_per_iter")
    put(f"EtwoPinDisk{s}", f"{d['pinned']['disk_gb_per_iter']:.1f}",
        f"e2v3.{c}.pinned.disk_gb_per_iter")
    put(f"EtwoTax{s}", f"{d['pin_vs_pc_x']:.2f}", f"e2v3.{c}.pin_vs_pc_x")
    put(f"EtwoVmLck{s}", f"{min(x for x in d['pinned']['vmlck_gb'] if x is not None):.0f}",
        f"e2v3.{c}.pinned.vmlck_gb")
    put(f"EtwoPinHit{s}", f"{d['pinned']['pin_hit_frac']*100:.1f}",
        f"e2v3.{c}.pinned.pin_hit_frac")
    put(f"EtwoPinPre{s}", f"{d['pinned']['disk_gb_preload']:.0f}",
        f"e2v3.{c}.pinned.disk_gb_preload")
    put(f"EtwoPcSvc{s}", f"{d['pagecache']['implied_service_hit']*100:.1f}",
        f"e2v3.{c}.pagecache.implied_service_hit")
    put(f"EtwoPinSvc{s}", f"{d['pinned']['implied_service_hit']*100:.1f}",
        f"e2v3.{c}.pinned.implied_service_hit")
put("EtwoPinDisk", M["EtwoPinDiskC"], "e2v3.256.pinned.disk_gb_per_iter")
put("EtwoBRand", f"{N['e2b_fadv_random']['median_iter_s']:.2f}",
    "e2b_fadv_random.median_iter_s")

# ---- capacity-control cross-validation (r6-current) ------------------
xv = N["capacity_control_xval"]
for ck, tag in (("c64", "SixFour"), ("c448", "FourFourEight"),
                ("c256", "TwoFiveSix")):
    for mech, mtag in (("balloon_on", "Bal"), ("cgroup_on", "Cg"),
                       ("memboot80_on", "Mb"), ("memboot272_on", "Mb")):
        if mech in xv.get(ck, {}):
            v = xv[ck][mech]
            put(f"Xv{tag}{mtag}Iter", f"{v['iter_s']:.2f}",
                f"capacity_control_xval.{ck}.{mech}.iter_s")
            put(f"Xv{tag}{mtag}Disk", f"{v['disk_gb']:.1f}",
                f"capacity_control_xval.{ck}.{mech}.disk_gb")
ag = xv.get("agreement_pct", {})
if ag:
    put("XvAgreeWorst", f"{max(ag.values()):.1f}",
put("XvMemEffC", str(xv["phys_interp"]["mem272_on"]["c_eff_gb"]),
    "capacity_control_xval.phys_interp.mem272_on.c_eff_gb")
put("XvMemInterpDev", f"{abs(xv['phys_interp']['mem272_on']['dev_pct']):.1f}",
    "capacity_control_xval.phys_interp.mem272_on.dev_pct")
put("XvAgreeHit", f"{xv['agreement_pct']['c448_on']:.1f}",
    "capacity_control_xval.agreement_pct.c448_on")
put("MgOnDiskLo", f"{min(N['e8']['on']['disk_reps']):.1f}",
    "e8.on.disk_reps")
put("MgOnDiskHi", f"{max(N['e8']['on']['disk_reps']):.1f}",
    "e8.on.disk_reps")
        "capacity_control_xval.agreement_pct")
rp = xv.get("reclaim_path", {})
for mech, mtag in (("balloon", "Bal"), ("cgroup", "Cg"),
                   ("memboot80", "Mb")):
    if mech in rp:
        put(f"Rp{mtag}Amp", f"{rp[mech]['amp_x']:.2f}",
            "capacity_control_xval.reclaim_path")
        put(f"Rp{mtag}On", f"{rp[mech]['on_disk_gb']:.1f}",
            "capacity_control_xval.reclaim_path")
        put(f"Rp{mtag}Off", f"{rp[mech]['off_disk_gb']:.1f}",
            "capacity_control_xval.reclaim_path")
sb = xv.get("samebox_reclaim", {})
for key, ktag in (("bal64_on", "SbBalOn"), ("bal64_off", "SbBalOff"),
                  ("bal93_on", "SbNinetyOn"), ("bal93_off", "SbNinetyOff")):
    if key in sb:
        put(f"{ktag}Iter", f"{sb[key]['iter_s']:.2f}",
            "capacity_control_xval.samebox_reclaim")
        put(f"{ktag}Disk", f"{sb[key]['disk_gb']:.1f}",
            "capacity_control_xval.samebox_reclaim")
        put(f"{ktag}Scan", f"{sb[key]['scan_steal']:.1f}",
            "capacity_control_xval.samebox_reclaim")
if "bal64_amp_x" in sb:
    put("SbBalAmp", f"{sb['bal64_amp_x']:.2f}",
        "capacity_control_xval.samebox_reclaim")
if "baloff_vs_cgroup_x" in sb:
    put("SbBalOffVsCg", f"{sb['baloff_vs_cgroup_x']:.1f}",
        "capacity_control_xval.samebox_reclaim")
if "bal64_vs_cgroup_x" in sb:
    put("SbBalVsCg", f"{sb['bal64_vs_cgroup_x']:.1f}",
        "capacity_control_xval.samebox_reclaim")
if "bal64_on" in sb and sb["bal64_on"].get("balloon_gb"):
    put("SbBalLockPct", f"{sb['bal64_on']['balloon_gb']/525*100:.0f}",
        "capacity_control_xval.samebox_reclaim")
if "bal93_on" in sb and sb["bal93_on"].get("balloon_gb"):
    put("SbNinetyLockPct", f"{sb['bal93_on']['balloon_gb']/525*100:.0f}",
        "capacity_control_xval.samebox_reclaim")

# ---- collapse (analysis-current, fair windows) -----------------------
cl = N["collapse_B159"]
for d, s in (("prose", "P"), ("code", "C"), ("math", "M"), ("chat", "H")):
    put(f"Col{s}Pin", f"{cl[d]['pin_prose_table']*100:.0f}",
        f"collapse_B159.{d}.pin_prose_table")
    put(f"Col{s}Lru", f"{cl[d]['lru']*100:.0f}", f"collapse_B159.{d}.lru")

# ---- E3v2 prefetch (r6-current) --------------------------------------
e3 = N["e3v2"]
put("PfNone", f"{e3['none']['median_iter_s']:.3f}",
    "e3v2.none.median_iter_s")
put("PfAdv", f"{e3['advo']['median_iter_s']:.3f}",
    "e3v2.advo.median_iter_s")
put("PfBlk", f"{e3['blko']['median_iter_s']:.3f}",
    "e3v2.blko.median_iter_s")
put("PfGain", f"{e3['advo']['gain_pct']:.1f}", "e3v2.advo.gain_pct")
if "advp" in e3:
    put("PfAdvP", f"{e3['advp']['median_iter_s']:.3f}",
        "e3v2.advp.median_iter_s")
    put("PfBlkP", f"{e3['blkp']['median_iter_s']:.3f}",
        "e3v2.blkp.median_iter_s")
    put("PfGainP", f"{e3['advp']['gain_pct']:.1f}", "e3v2.advp.gain_pct")
    pf = [x for x in e3["advp"]["pf"] if x]
    if pf:
        put("PfSubm", f"{pf[0]['submitted']:,}".replace(",", "{,}"),
            "e3v2.advp.pf")
        put("PfOverw", pf[0]["overwritten"], "e3v2.advp.pf")

# ---- MGLRU (r3-current) ----------------------------------------------
e8 = N["e8"]
put("MgOnMed", f"{e8['on']['median_iter_s']:.2f}", "e8.on.median_iter_s")
put("MgOffMed", f"{e8['off']['median_iter_s']:.2f}", "e8.off.median_iter_s")
put("MgOnDisk", f"{e8['on']['disk_gb_per_iter']:.0f}",
    "e8.on.disk_gb_per_iter")
put("MgOffDisk", f"{e8['off']['disk_gb_per_iter']:.0f}",
    "e8.off.disk_gb_per_iter")
put("MgAmp", f"{e8['amp_x']:.1f}", "e8.amp_x")
put("MgOnScanLo", f"{min(e8['on']['scan_steal']):.1f}", "e8.on.scan_steal")
put("MgOnScanHi", f"{max(e8['on']['scan_steal']):.1f}", "e8.on.scan_steal")
put("MgNominal", f"{N['e8_nominal_miss_gb']:.0f}", "e8_nominal_miss_gb")
put("MgOffSpread", f"{e8['off_spread_pct']:.0f}", "e8.off_spread_pct")
put("MgOffDiskLo", f"{min(e8['off']['disk_reps']):.1f}", "e8.off.disk_reps")
put("MgOffDiskHi", f"{max(e8['off']['disk_reps']):.1f}", "e8.off.disk_reps")

# ---- E5v2 batch (r6-current) -----------------------------------------
for c, s in ((448, "A"), (256, "C")):
    if str(c) in N["e5v2"]:
        d = N["e5v2"][str(c)]
        put(f"EfivePerTok{s}", f"{d['s_per_accepted_token']:.2f}",
            f"e5v2.{c}.s_per_accepted_token")
        put(f"EfiveVs{s}", f"{d['vs_single_pct']:+d}" if d["vs_single_pct"] else "0",
            f"e5v2.{c}.vs_single_pct")
kb = N["k3_batch_stats"]
put("KBDedup", f"{kb['b4_dedup']:.2f}", "k3_batch_stats.b4_dedup")
put("KBGBStep", f"{kb['b4_gb_per_step']:.0f}", "k3_batch_stats.b4_gb_per_step")
put("KBCbTwoFiveOne", f"{kb['cb25_b1']*100:.0f}", "k3_batch_stats.cb25_b1")
put("KBCbTwoFiveFour", f"{kb['cb25_b4']*100:.0f}", "k3_batch_stats.cb25_b4")
put("KBCbFiveOne", f"{kb['cb50_b1']*100:.0f}", "k3_batch_stats.cb50_b1")
put("KBCbFiveFour", f"{kb['cb50_b4']*100:.0f}", "k3_batch_stats.cb50_b4")
put("KBPerTokRatio", f"{kb['pertok_miss_ratio_fixedC']:.2f}",
    "k3_batch_stats.pertok_miss_ratio_fixedC")
put("KBFixedB", str(kb["fixed_B_per_layer"]),
    "k3_batch_stats.fixed_B_per_layer")
qb = N["qwen3_batch_stats"]
put("QBCbFiveOne", f"{qb['cb50_b1']*100:.0f}", "qwen3_batch_stats.cb50_b1")
put("QBCbFiveFour", f"{qb['cb50_b4']*100:.0f}", "qwen3_batch_stats.cb50_b4")
put("QBPerTokRatio", f"{qb['pertok_miss_ratio_fixedC']:.2f}",
    "qwen3_batch_stats.pertok_miss_ratio_fixedC")
bu = next(r for r in N["batch_v2"] if not r["name"].startswith("b1-"))
put("KBUniqStep", f"{bu['mean_unique_per_step']:.0f}",
    "batch_v2")
put("KBAccepted", str(bu["accepted_tokens"]), "batch_v2")

# ---- E6v3 engine (r6-current) ----------------------------------------
e6 = N["e6v3"]
ss = [e6[p]["median_speedup_steady_x"] for p in e6]
put("EsixLo", f"{min(ss):.2f}", "derived:e6v3")
put("EsixHi", f"{max(ss):.2f}", "derived:e6v3")
sp = [e6[p]["median_speedup_x"] for p in e6]
put("EsixTotLo", f"{min(sp):.2f}", "derived:e6v3")
put("EsixTotHi", f"{max(sp):.2f}", "derived:e6v3")
for p_, tag in (("prose", "P"), ("code", "C"), ("chat", "H")):
    if p_ in e6:
        d = e6[p_]
        put(f"EsixK{tag}", f"{sorted(q['kernel_steady_s'] for q in d['pairs'])[len(d['pairs'])//2]:.0f}",
            f"e6v3.{p_}.pairs")
        put(f"EsixD{tag}", f"{sorted(q['drop_steady_s'] for q in d['pairs'])[len(d['pairs'])//2]:.0f}",
            f"e6v3.{p_}.pairs")
        put(f"EsixX{tag}", f"{d['median_speedup_steady_x']:.2f}",
            f"e6v3.{p_}.median_speedup_steady_x")
        put(f"EsixXLo{tag}", f"{d['steady_range'][0]:.2f}",
            f"e6v3.{p_}.steady_range")
        put(f"EsixXHi{tag}", f"{d['steady_range'][1]:.2f}",
            f"e6v3.{p_}.steady_range")
        put(f"EsixPairs{tag}", str(len(d["pairs"])), f"e6v3.{p_}.pairs")

# ---- PILOT (r6-current) ----------------------------------------------
put("PilotRecall", f"{N['pilot']['recall_decode_pct']:.1f}",
    "pilot.recall_decode_pct")
put("PilotLayerLo", N["pilot"]["per_layer_min"], "pilot.per_layer_min")
put("PilotLayerHi", N["pilot"]["per_layer_max"], "pilot.per_layer_max")
if "plan_lines" in N["pilot"]:
    put("PilotPlanLines", N["pilot"]["plan_lines"], "pilot.plan_lines")

# ---- retained (r1/r2, labeled) ---------------------------------------
RET = N["retained"]
put("AbNocache", f"{RET['engine_micro']['nocache_GBps']:.1f}",
    "retained.engine_micro.nocache_GBps")
put("AbCached", f"{RET['engine_micro']['cached_GBps']:.1f}",
    "retained.engine_micro.cached_GBps")
put("AbSpeedup", f"{RET['engine_micro']['speedup_x']:.1f}",
    "retained.engine_micro.speedup_x")
e4 = RET["e4"]
put("BwHbm", f"{e4['resident fp16 GEMV (HBM)']:.0f}", "retained.e4")
put("BwAdopt", f"{e4['direct: GPU reads file_mmap']:.0f}", "retained.e4")
put("BwHostAlloc", f"{e4['direct: GPU reads hostAlloc']:.0f}",
    "retained.e4")
put("BwStream", f"{e4['streamed, overlapped']:.0f}", "retained.e4")
put("BwLink", f"{e4['H2D memcpy pinned']:.1f}", "retained.e4")
put("BwMalloc", f"{e4['direct: GPU reads malloc']:.0f}", "retained.e4")
put("BwRunDev", f"{RET['e4_run_dev_pct']:.1f}", "retained.e4_run_dev_pct")
put("KStar", f"{RET['kstar']:.2f}", "retained.kstar")
put("TieBandPct", f"{RET['tie_band_pct']:.1f}", "retained.tie_band_pct")
m5 = RET["m5_darwin"]
put("MFullMs", f"{m5['facts']['full_cache_step_ms']:.1f}",
    "retained.m5_darwin.facts")
put("MSqueezeMs", f"{m5['sweep']['8']['median_step_ms']:.1f}",
    "retained.m5_darwin.sweep")
put("MPoolGB", f"{m5['facts']['pool_gb']:.1f}",
    "retained.m5_darwin.facts")
put("MSqueezeFileGB", "9", "retained.m5_darwin.facts")
put("EngSpread", f"{m5['engine_parity']['spread_pct']:.0f}",
    "retained.m5_darwin.engine_parity")

# ---- locality/policy sims (analysis-current) -------------------------
for fam, pfx in (("k3_v2", "K"), ("qwen3_v2", "Q"), ("dsv3_v2", "D")):
    ts = N[fam]["per_trace"]
    al = [t["alpha"] for t in ts]
    w1 = [t["reuse"]["W1"] for t in ts]
    w64 = [t["reuse"]["W64"] for t in ts]
    put(f"{pfx}AlphaLo", f"{min(al):.2f}", f"{fam}.per_trace")
    put(f"{pfx}AlphaHi", f"{max(al):.2f}", f"{fam}.per_trace")
    put(f"{pfx}WOneLo", f"{min(w1)*100:.0f}", f"{fam}.per_trace")
    put(f"{pfx}WOneHi", f"{max(w1)*100:.0f}", f"{fam}.per_trace")
    put(f"{pfx}WSixLo", f"{min(w64)*100:.0f}", f"{fam}.per_trace")
    put(f"{pfx}WSixHi", f"{max(w64)*100:.0f}", f"{fam}.per_trace")
    put(f"{pfx}WSixtyLo", M[f"{pfx}WSixLo"], f"{fam}.per_trace")
    put(f"{pfx}WSixtyHi", M[f"{pfx}WSixHi"], f"{fam}.per_trace")
    jac = list(N[fam]["jaccard"].values())
    put(f"{pfx}JacLo", f"{min(jac):.3f}", f"{fam}.jaccard")
    put(f"{pfx}JacHi", f"{max(jac):.3f}", f"{fam}.jaccard")
    b32 = [t["policies"]["32"] for t in ts]
    put(f"{pfx}LruB", f"{sum(x['lru'] for x in b32)/4*100:.0f}",
        f"{fam}.per_trace")
    put(f"{pfx}StaticB", f"{sum(x['static'] for x in b32)/4*100:.0f}",
        f"{fam}.per_trace")
    put(f"{pfx}BeladyB", f"{sum(x['belady'] for x in b32)/4*100:.0f}",
        f"{fam}.per_trace")
for fam, pfx in (("k3_v2", "K"), ("qwen3_v2", "Q")):
    b8 = [t["policies"]["8"] for t in N[fam]["per_trace"]]
    put(f"{pfx}LruEight", f"{sum(x['lru'] for x in b8)/4*100:.1f}",
        f"{fam}.per_trace")
    put(f"{pfx}StaticEight", f"{sum(x['static'] for x in b8)/4*100:.1f}",
        f"{fam}.per_trace")
    put(f"{pfx}LfuEight", f"{sum(x['lfu'] for x in b8)/4*100:.1f}",
        f"{fam}.per_trace")
k3w8 = [t["reuse"]["W8"] for t in N["k3_v2"]["per_trace"]]
put("KWEightLo", f"{min(k3w8)*100:.0f}", "k3_v2.per_trace")
put("KWEightHi", f"{max(k3w8)*100:.0f}", "k3_v2.per_trace")
b16 = [t["policies"]["16"] for t in N["k3_v2"]["per_trace"]]
put("KChatLruSixteen", f"{sum(x['lru'] for x in b16)/4*100:.1f}",
    "k3_v2.per_trace")
put("KChatStaticSixteen", f"{sum(x['static'] for x in b16)/4*100:.1f}",
    "k3_v2.per_trace")

# global-capacity simulator
gsk = N["global_sim"]["k3_prose"]["policies"]
b8 = gsk[str(92 * 8)]
put("GsBEightGLru", f"{b8['g_lru']*100:.1f}", "global_sim.k3_prose")
put("GsBEightGLfu", f"{b8['g_lfu']*100:.1f}", "global_sim.k3_prose")
put("GsBEightGStatic", f"{b8['g_static']*100:.1f}", "global_sim.k3_prose")
b128 = gsk[str(92 * 128)]
put("GsBigGLru", f"{b128['g_lru']*100:.1f}", "global_sim.k3_prose")
put("GsBigPlLru", f"{b128['pl_lru']*100:.1f}", "global_sim.k3_prose")
put("GsBigGLfu", f"{b128['g_lfu']*100:.1f}", "global_sim.k3_prose")
gap = max(abs(gsk[k]["g_lru"] - gsk[k]["pl_lru"]) * 100 for k in gsk)
put("GsGlobalGapMax", f"{gap:.1f}", "global_sim.k3_prose")

# trace facts (replaces retired prose_facts)
tf = N["trace_facts"]
put("KTopEightLo", f"{tf['k3']['top8_share_lo']:.0f}",
    "trace_facts.k3.top8_share_lo")
put("KTopEightHi", f"{tf['k3']['top8_share_hi']:.0f}",
    "trace_facts.k3.top8_share_hi")
put("QTopEightLo", f"{tf['qwen3']['top8_share_lo']:.0f}",
    "trace_facts.qwen3.top8_share_lo")
put("QTopEightHi", f"{tf['qwen3']['top8_share_hi']:.0f}",
    "trace_facts.qwen3.top8_share_hi")
put("KCovLo", str(tf["k3"]["cov_lo"]), "trace_facts.k3.cov_lo")
put("KCovHi", str(tf["k3"]["cov_hi"]), "trace_facts.k3.cov_hi")

# depth + long traces
dp = N["depth"]
put("DepthTopFirst", f"{dp['k3_top8_first']*100:.1f}",
    "depth.k3_top8_first")
put("DepthTopMax", f"{dp['k3_top8_max']*100:.1f}", "depth.k3_top8_max")
put("DepthGradient", f"{dp['k3_gradient_x']:.1f}", "depth.k3_gradient_x")
put("DepthTopLast", f"{d['k3_top8_last']*100:.1f}", "depth.k3_top8_last")
put("DepthUniqMin", dp["k3_unique_min"], "depth.k3_unique_min")
put("DepthUniqMax", dp["k3_unique_max"], "depth.k3_unique_max")
lt = N["long_traces"]
QPOOL = 128 * 48          # qwen3 pool: (layer, expert) pairs
put("LongCovLo", f"{min(t['used_pairs'] for t in lt.values())/QPOOL*100:.0f}",
    "long_traces")
put("LongCovHi", f"{max(t['used_pairs'] for t in lt.values())/QPOOL*100:.0f}",
    "long_traces")
put("LongAlphaLo", f"{min(t['alpha_global'] for t in lt.values()):.2f}",
    "long_traces")
put("LongAlphaHi", f"{max(t['alpha_global'] for t in lt.values()):.2f}",
    "long_traces")
put("LongSteps", "4000", "long_traces")

# derived stream constants
tot_acc = 473885
put("StepBytesGB", f"{tot_acc/285*17547264/1e9:.1f}",
    "derived:iters_b1")
put("ExpertsPerStep", f"{tot_acc/285:.0f}", "derived:iters_b1")
put("AccPerTok", f"{tot_acc/299:.0f}", "derived:accepted_b1")
put("TokBytesGB", f"{tot_acc/299*17547264/1e9:.1f}",
    "derived:accepted_b1")
put("WorkedMeasTokps", f"{1/N['e1']['448']['median_iter_s']:.2f}",
    "e1.448.median_iter_s")

s = N["session"]
put("RoundsN", s["rounds"], "session.rounds")
tot_h = s["prior_hours"] + s.get("r6_hours", 0)
tot_c = s["prior_cost_usd"] + s.get("r6_cost_usd", 0)
put("TotalHours", f"{tot_h:.0f}", "session")
put("TotalCost", f"{tot_c:.0f}", "session")
put("PoolTB", f"{s['pool_tb']:.2f}", "session.pool_tb")
put("ExpertMB", f"{s['expert_bytes']/1e6:.2f}", "session.expert_bytes")

with open(os.path.join(ROOT, "numbers.gen.tex"), "w") as f:
    f.write("% GENERATED by gen/gen4.py from expert-cache/numbers4.json"
            " -- do not edit\n")
    for k in sorted(M):
        f.write(f"\\newcommand{{\\{k}}}{{{M[k]}}}\n")
with open(os.path.join(ROOT, "claims_map.json"), "w") as f:
    put("SingleTokA", f"{N['e1']['448']['median_iter_s']*285/299:.2f}",
    "e1.448.median_iter_s")
put("SingleTokC", f"{N['e1']['256']['median_iter_s']*285/299:.2f}",
    "e1.256.median_iter_s")

json.dump(SRC, f, indent=1)
eras = {}
for k, v in SRC.items():
    e = v["era"] if isinstance(v["era"], str) else "+".join(v["era"])
    eras[e] = eras.get(e, 0) + 1
print(f"{len(M)} macros -> numbers.gen.tex; era histogram: {eras}")

